Spin photonic topological metasurface based on kagome lattice and leaky-wave application

The emerging field of topological metasurfaces offers unique advantages, particularly in robustness against backscattering in low-profile structures. The lattice configuration of these structures significantly influences the ability to achieve sharp turns in the propagation path. One of the most studied lattices in condensed matter physics is the kagome lattice, characterized by its hexagonal Brillouin zone, which displays a Dirac cone in its dispersion diagram. Previous research on kagome lattices in photonic topological insulators has primarily focused on valley types of insulators. This article introduces a spin topological metasurface based on the kagome lattice and its unit cell, enabling a broad range of sharp turns and propagation paths. The unit cell is compared to its hexagonal and 60-degree rhombic counterparts, and a parametric study of its dimensions is conducted. As a result of this research, a new X-band leaky-wave antenna designed in the kagome lattice with an armchair arrangement interface has been developed. This antenna provides two forward and two backward beams, each pair achieving an approximately 50-degree scan within the 8.8 to 11.1 GHz bandwidth.

==> figs/Matlab_plots/Kagome_Hex_HPBW.m <==
clear
A=csvread("H:\HFSS 2022\Second paper\1\graphics\Matlab_plots\Kagome_Hex_forward_beams.csv",1,0);
x=8.8:0.1:11.1;
theta_int=linspace(-180,0,10000000);

Z=zeros(length(theta_int),2,length(x));
for q=1:length(x)
   A1=find(A(:,1)==round(x(q),1));
   
   Z(:,1,q)=theta_int;
   Z(:,2,q)=interp1(A(A1,3),A(A1,4),theta_int,'spline');
end
%%%%%%%%%%%%%%%%%
%% HPBW
HPBW=zeros(1,length(x));
for p=1:length(x)
    [val,ind]=max(Z(:,2,p));
    ind3dB1=find(abs(Z(1:ind,2,p)-(val-3))<0.00005,1,'last');
    ind3dB2=find(abs(Z(ind:end,2,p)-(val-3))<0.00005,1,'first');
    HPBW(p)=abs(theta_int(ind3dB1)-theta_int(ind+ind3dB2));
       
end

%%%%%%%%%%%%%%%%%%%%%%%
A=csvread("H:\HFSS 2022\Second paper\1\graphics\Matlab_plots\Kagome_Hex_backward_beams.csv",1,0);
theta_int=linspace(0,180,10000000);

Z=zeros(length(theta_int),2,length(x));
for q=1:length(x)
   A1=find(A(:,1)==round(x(q),1));
   
   Z(:,1,q)=theta_int;
   Z(:,2,q)=interp1(A(A1,3),A(A1,4),theta_int,'spline');
end
%%%%%%%%%%%%%%%%%
%% HPBW
HPBW2=zeros(1,length(x));
for p=1:length(x)
    [val,ind]=max(Z(:,2,p));
    ind3dB1=find(abs(Z(1:ind,2,p)-(val-3))<0.00005,1,'last');
    ind3dB2=find(abs(Z(ind:end,2,p)-(val-3))<0.00005,1,'first');
    HPBW2(p)=abs(theta_int(ind3dB1)-theta_int(ind+ind3dB2));
       
end

plot(x,HPBW,'b','LineWidth',3)
hold on
plot(x,HPBW2,'r','LineWidth',3)
grid on

legend('HPBW of forward beam','HPBW of backward beam')

==> figs/Matlab_plots/Kagome_Hex_RealizedGain_HFSS_CST.m <==
clear
A1=csvread("H:\HFSS 2022\Second paper\selected_NANOPH_LaTeX_Template\DG_NANOPH_latex_template_(02-05-2023)\graphics\Matlab_plots\Kagome_Hex_Polar_RG_8.8_HFSS.csv",1,0);
A2=csvread("H:\HFSS 2022\Second paper\selected_NANOPH_LaTeX_Template\DG_NANOPH_latex_template_(02-05-2023)\graphics\Matlab_plots\Kagome_Hex_Polar_RG_10_HFSS.csv",1,0);
A3=csvread("H:\HFSS 2022\Second paper\selected_NANOPH_LaTeX_Template\DG_NANOPH_latex_template_(02-05-2023)\graphics\Matlab_plots\Kagome_Hex_Polar_RG_11.1_HFSS.csv",1,0);
%A4=csvread("H:\HFSS 2022\Second paper\selected_NANOPH_LaTeX_Template\DG_NANOPH_latex_template_(02-05-2023)\graphics\Matlab_plots\Realized Gain Polar10.8.csv",1,0);
% A5=csvread("E:\hfss hex structure\Realized Gain Polar11.4.csv",1,0);

%polarplot(deg2rad(A(A1(1:length(A1)/2),3)),A(A1(1:length(A1)/2),4))

%polarplot(deg2rad(A(A1,3)),A(A1,4),'-r','LineWidth',3)

er=find(A1(:,4)<=-20);
A1(er,4)=-20;

er=find(A2(:,4)<=-20);
A2(er,4)=-20;

er=find(A3(:,4)<=-20);
A3(er,4)=-20;

% er=find(A4(:,4)<=-20);
% A4(er,4)=-20;

% er=find(A5(:,4)<=-20);
% A5(er,4)=-20;
    

polarplot(deg2rad(A1(:,3)+180),A1(:,4),':m','LineWidth',3)
hold on
polarplot(deg2rad(A2(:,3)+180),A2(:,4),'-r','LineWidth',3)
polarplot(deg2rad(A3(:,3)+180),A3(:,4),'-.b','LineWidth',3)
%polarplot(deg2rad(A4(:,3)),A4(:,4),'k','LineWidth',3)
% polarplot(deg2rad(A5(:,3)),A5(:,4),':m','LineWidth',3)

set(gca,'ThetaZeroLocation','top')
%set(gca,'ThetaZeroLocation','left')
ax = gca;
ax.ThetaColor='k';
d = ax.ThetaDir;
ax.ThetaDir = 'clockwise';
%ax.ThetaTickLabel={'0';'30';'60';'90';'120';'150';'180';'-150';'-120';'-90';'-60';'-30';'0'};
%ax.ThetaTickLabel={'180';'150';'120';'90';'60';'30';'0';'-30';'-60';'-90';'-120';'-150';'0'};
ax.ThetaTickLabel={'90';'60';'30';'0';'-30';'-60';'-90';'-120';'-150';'180';'150';'120';'90'};
ax.FontSize=24;
ax.FontWeight='bold';
%legend('17 GHz','17.5 GHz','18 GHz','18.5 GHz','19 GHz','19.5 GHz','Location','southoutside')
%L=legend('8.1 GHz','8.8 GHz','9.5 GHz','10.8 GHz','11.4 GHz','Location','east');
L=legend('8.8 GHz','10 GHz','11.1 GHz','Location','east');
L.FontSize=18;
%title('Directivity at \phi=-76 deg')
rlim([-20,20])
rticks([-20, -10 ,0,10,20])
rticklabels({'-20','-10','0','10','20'})
set(gca,'gridlinestyle','-.','GridAlpha',1)





%%
%%%%%%%%%%%%%%%%%%%% CST Results %%%%%%%%%%%%%%%%%%%%%%
figure(2);
C1=readtable("H:\HFSS 2022\Second paper\selected_NANOPH_LaTeX_Template\DG_NANOPH_latex_template_(02-05-2023)\graphics\Matlab_plots\Kagome_hex_Polar8.8_CST.txt");
C2=readtable("H:\HFSS 2022\Second paper\selected_NANOPH_LaTeX_Template\DG_NANOPH_latex_template_(02-05-2023)\graphics\Matlab_plots\Kagome_hex_Polar10_CST.txt");
C3=readtable("H:\HFSS 2022\Second paper\selected_NANOPH_LaTeX_Template\DG_NANOPH_latex_template_(02-05-2023)\graphics\Matlab_plots\Kagome_hex_Polar11.1_2_CST.txt");
%C4=readtable("H:\HFSS 2022\Second paper\selected_NANOPH_LaTeX_Template\DG_NANOPH_latex_template_(02-05-2023)\graphics\Matlab_plots\Realized Gain Polar10.8 CST.txt");
%C5=readtable("E:\hfss hex structure\Realized Gain Polar11.4 CST.txt");
%Dir=[C1.Var3, C2.Var3 ,C3.Var3 ,C4.Var3 ,C5.Var3];% directivity extraction
Dir=[C1.Var3, C2.Var3 ,C3.Var3];% directivity extraction
%%%%%%%%%%%
er=Dir<=-20;
N_er=~er;
Dir=Dir.*N_er;
Dir=er*(-20)+Dir;
%%%%%%%%%%%
theta=(0:1:359)+180;
polarplot(deg2rad(theta),Dir(:,1),':m','LineWidth',3)
hold on
polarplot(deg2rad(theta),Dir(:,2),'r','LineWidth',3)
polarplot(deg2rad(theta),Dir(:,3),'-.b','LineWidth',3)
%polarplot(deg2rad(theta),Dir(:,4),'k','LineWidth',3)
%polarplot(deg2rad(theta),Dir(:,5),':m','LineWidth',3)
set(gca,'ThetaZeroLocation','top')
rlim([-20,20])
ax = gca;
ax.ThetaColor='k';
ax.ThetaDir = 'clockwise';
%ax.ThetaTickLabel={'0';'30';'60';'90';'120';'150';'180';'-150';'-120';'-90';'-60';'-30';'0'};
%ax.ThetaTickLabel={'180';'150';'120';'90';'60';'30';'0';'-30';'-60';'-90';'-120';'-150';'0'};
ax.ThetaTickLabel={'90';'60';'30';'0';'-30';'-60';'-90';'-120';'-150';'180';'150';'120';'90'};
ax.FontSize=24;
ax.FontWeight='bold';
%legend('17 GHz','17.5 GHz','18 GHz','18.5 GHz','19 GHz','19.5 GHz','Location','southoutside')
%L=legend('8.1 GHz','8.8 GHz','9.5 GHz','10.8 GHz','11.4 GHz','Location','east');
L=legend('8.8 GHz','10 GHz','11.1 GHz','Location','east');
L.FontSize=18;
%title('Directivity at \phi=-76 deg')
rlim([-20,20])
rticks([-20, -10 ,0,10,20])
rticklabels({'-20','-10','0','10','20'})
set(gca,'gridlinestyle','-.','GridAlpha',1)

%%%%%%%%%%%%%%%%%%%% Result comparison %%%%%%%%%%%%%%%%%%%%%%%

figure(3)
polarplot(deg2rad(A1(:,3)+180),A1(:,4),'r','LineWidth',3)
hold on
polarplot(deg2rad(theta),Dir(:,1),':b','LineWidth',3)
set(gca,'ThetaZeroLocation','top')
rlim([-20,20])
ax = gca;
ax.ThetaColor='k';
ax.ThetaDir = 'clockwise';
%ax.ThetaTickLabel={'0';'30';'60';'90';'120';'150';'180';'-150';'-120';'-90';'-60';'-30';'0'};
%ax.ThetaTickLabel={'180';'150';'120';'90';'60';'30';'0';'-30';'-60';'-90';'-120';'-150';'0'};
ax.ThetaTickLabel={'90';'60';'30';'0';'-30';'-60';'-90';'-120';'-150';'180';'150';'120';'90'};
ax.FontSize=24;
ax.FontWeight='bold';
%legend('17 GHz','17.5 GHz','18 GHz','18.5 GHz','19 GHz','19.5 GHz','Location','southoutside')
L=legend('HFSS','CST','Location','East');
L.FontSize=18;
%title('Directivity at \phi=-76 deg')
rlim([-20,20])
rticks([-20, -10 ,0,10,20])
rticklabels({'-20','-10','0','10','20'})
set(gca,'gridlinestyle','-.','GridAlpha',1)

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

figure(4)
polarplot(deg2rad(A2(:,3)+180),A2(:,4),'r','LineWidth',3)
hold on
polarplot(deg2rad(theta),Dir(:,2),':b','LineWidth',3)
set(gca,'ThetaZeroLocation','top')
rlim([-20,20])
ax = gca;
ax.ThetaColor='k';
ax.ThetaDir = 'clockwise';
%ax.ThetaTickLabel={'0';'30';'60';'90';'120';'150';'180';'-150';'-120';'-90';'-60';'-30';'0'};
%ax.ThetaTickLabel={'180';'150';'120';'90';'60';'30';'0';'-30';'-60';'-90';'-120';'-150';'0'};
ax.ThetaTickLabel={'90';'60';'30';'0';'-30';'-60';'-90';'-120';'-150';'180';'150';'120';'90'};
ax.FontSize=24;
ax.FontWeight='bold';
%legend('17 GHz','17.5 GHz','18 GHz','18.5 GHz','19 GHz','19.5 GHz','Location','southoutside')
L=legend('HFSS','CST','Location','East');
L.FontSize=18;
%title('Directivity at \phi=-76 deg')
rlim([-20,20])
rticks([-20, -10 ,0,10,20])
rticklabels({'-20','-10','0','10','20'})
set(gca,'gridlinestyle','-.','GridAlpha',1)



figure(5)
polarplot(deg2rad(A3(:,3)+180),A3(:,4),'r','LineWidth',3)
hold on
polarplot(deg2rad(theta),Dir(:,3),':b','LineWidth',3)
set(gca,'ThetaZeroLocation','top')
rlim([-20,20])
ax = gca;
ax.ThetaColor='k';
ax.ThetaDir = 'clockwise';
%ax.ThetaTickLabel={'0';'30';'60';'90';'120';'150';'180';'-150';'-120';'-90';'-60';'-30';'0'};
%ax.ThetaTickLabel={'180';'150';'120';'90';'60';'30';'0';'-30';'-60';'-90';'-120';'-150';'0'};
ax.ThetaTickLabel={'90';'60';'30';'0';'-30';'-60';'-90';'-120';'-150';'180';'150';'120';'90'};
ax.FontSize=24;
ax.FontWeight='bold';
%legend('17 GHz','17.5 GHz','18 GHz','18.5 GHz','19 GHz','19.5 GHz','Location','southoutside')
L=legend('HFSS','CST','Location','East');
L.FontSize=18;
%title('Directivity at \phi=-76 deg')
rlim([-20,20])
rticks([-20, -10 ,0,10,20])
rticklabels({'-20','-10','0','10','20'})
set(gca,'gridlinestyle','-.','GridAlpha',1)



% figure(6)
% polarplot(deg2rad(A4(:,3)),A4(:,4),'r','LineWidth',3)
% hold on
% polarplot(deg2rad(theta),Dir(:,4),':b','LineWidth',3)
% set(gca,'ThetaZeroLocation','top')
% rlim([-20,20])
% ax = gca;
% ax.ThetaColor='k';
% ax.ThetaDir = 'clockwise';
% %ax.ThetaTickLabel={'0';'30';'60';'90';'120';'150';'180';'-150';'-120';'-90';'-60';'-30';'0'};
% %ax.ThetaTickLabel={'180';'150';'120';'90';'60';'30';'0';'-30';'-60';'-90';'-120';'-150';'0'};
% ax.ThetaTickLabel={'90';'60';'30';'0';'-30';'-60';'-90';'-120';'-150';'180';'150';'120';'90'};
% ax.FontSize=24;
% ax.FontWeight='bold';
% %legend('17 GHz','17.5 GHz','18 GHz','18.5 GHz','19 GHz','19.5 GHz','Location','southoutside')
% L=legend('HFSS','CST','Location','East');
% L.FontSize=18;
% %title('Directivity at \phi=-76 deg')
% rlim([-20,10])
% rticks([-20, -10 ,0,10])
% rticklabels({'-20','-10','0','10'})
% set(gca,'gridlinestyle','-.','GridAlpha',1)



% figure(7)
% polarplot(deg2rad(A5(:,3)),A5(:,4),'r','LineWidth',3)
% hold on
% polarplot(deg2rad(theta),Dir(:,5),':b','LineWidth',3)
% set(gca,'ThetaZeroLocation','top')
% rlim([-20,20])
% ax = gca;
% ax.ThetaColor='k';
% ax.ThetaDir = 'clockwise';
% ax.ThetaTickLabel={'0';'30';'60';'90';'120';'150';'180';'-150';'-120';'-90';'-60';'-30';'0'};
% %ax.ThetaTickLabel={'180';'150';'120';'90';'60';'30';'0';'-30';'-60';'-90';'-120';'-150';'0'};
% ax.FontSize=24;
% ax.FontWeight='bold';
% %legend('17 GHz','17.5 GHz','18 GHz','18.5 GHz','19 GHz','19.5 GHz','Location','southoutside')
% L=legend('HFSS','CST','Location','East');
% L.FontSize=18;
% %title('Directivity at \phi=-76 deg')
% rlim([-20,10])
% rticks([-20, -10 ,0,10])
% rticklabels({'-20','-10','0','10'})
% set(gca,'gridlinestyle','-.','GridAlpha',1)






==> figs/Matlab_plots/Kagome_Hex_S_parameter_13_HFSS_CST.m <==
clear

%% Patches
 figure(1)
 hold on
 for t=1:3
%     %---- Patch for zigzag gap
%     XP1=[15.4 15.4 15.5 15.5];
%     YP1=[-40 0 0 -40];
%     p0=patch(XP1,YP1,'c','facealpha',0.3,'EdgeColor','c','HandleVisibility','off');
% 
     %---- Patch for armchair gap
     XP2=[11.3 11.3 11.45 11.45];
     YP2=[-40 0 0 -40];
     p1=patch(XP2,YP2,'c','facealpha',0.3,'EdgeColor','c','HandleVisibility','off');
% 
     %---- bottom bulk
     XP2=[7.5 7.5 8.3 8.3];
     YP2=[-40 0 0 -40];
     p2=patch(XP2,YP2,'y','facealpha',0.3,'EdgeColor','y','HandleVisibility','off');
     %---- bottom bulk
     XP3=[11.6 11.6 12.5 12.5];
     YP3=[-40 0 0 -40];
     p3=patch(XP3,YP3,'y','facealpha',0.3,'EdgeColor','y','HandleVisibility','off');
% 
%     XP4=[16.1 16.1 17 17];
%     YP4=[-40 0 0 -40];
%     p4=patch(XP4,YP4,'y','facealpha',0.3,'EdgeColor','y','HandleVisibility','off');
% 
%     %---- Patch for Zigzag Leaky
%     XP5=[17 17 20 20];
%     YP5=[-40 0 0 -40];
%     p5=patch(XP5,YP5,'g','facealpha',0.3,'EdgeColor','g','HandleVisibility','off');
% 
%     annotation('textbox',...
%         [0.32 0.75 0.0289999999999999 0.0689655172413793],'Color',[0 0 1],...
%         'String','$\raisebox{.5pt}{\textcircled{\raisebox{-.9pt} {1}}}$', 'Interpreter', 'latex',...
%         'LineStyle','none',...
%         'FontWeight','bold',...
%         'FontSize',32,...
%         'FitBoxToText','off');
% 
%     annotation('textbox',...
%         [0.3875 0.75 0.0290000000000001 0.0689655172413794],'Color',[0 0 1],...
%         'String','$\raisebox{.5pt}{\textcircled{\raisebox{-.9pt} {2}}}$', 'Interpreter', 'latex',...
%         'LineStyle','none',...
%         'FontWeight','bold',...
%         'FontSize',32,...
%         'FitBoxToText','off');
% 
%     annotation('textbox',...
%         [0.497875 0.75 0.0290000000000001 0.0689655172413793],'Color',[0 0 1],...
%         'String','$\raisebox{.5pt}{\textcircled{\raisebox{-.9pt} {3}}}$', 'Interpreter', 'latex',...
%         'LineStyle','none',...
%         'FontWeight','bold',...
%         'FontSize',32,...
%         'FitBoxToText','off');
% 
%     annotation('textbox',...
%         [0.614750000000001 0.75 0.0290000000000002 0.0689655172413794],'Color',[0 0 1],...
%         'String','$\raisebox{.5pt}{\textcircled{\raisebox{-.9pt} {4}}}$', 'Interpreter', 'latex',...
%         'LineStyle','none',...
%         'FontWeight','bold',...
%         'FontSize',32,...
%         'FitBoxToText','off');
 end
%%
A=csvread("H:\HFSS 2022\Second paper\selected_NANOPH_LaTeX_Template\DG_NANOPH_latex_template_(02-05-2023)\graphics\Matlab_plots\Kagome_Hex_S_Parameter_13_HFSS.csv",1,0);

f=A(:,1);

S11=A(:,2);
S21=A(:,3);

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%--------- CST Results --------%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

C1=readtable('H:\HFSS 2022\Second paper\selected_NANOPH_LaTeX_Template\DG_NANOPH_latex_template_(02-05-2023)\graphics\Matlab_plots\Kagome_Hex_S11_13_CST.txt');
C2=readtable('H:\HFSS 2022\Second paper\selected_NANOPH_LaTeX_Template\DG_NANOPH_latex_template_(02-05-2023)\graphics\Matlab_plots\Kagome_Hex_S21_13_CST.txt');

S=[C1.Var2, C2.Var2];% S-parameter extraction
xs11=C1.Var1;
S11_CST=C1.Var2;
S21_CST=C2.Var2;
%%%%%%%%%%%%%%%%%%%%%%%%%
%xs11=linspace(17.5,20,10000);
RL=interp1(A(:,1),S11(:),xs11,'spline');
%%%%%%%%%%%%%%%%%%%%%%%%%
%xs11=linspace(17.5,20,10000);
IL=interp1(A(:,1),S21(:),xs11,'spline');

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%yyaxis left
P1=plot(xs11,RL,'-b','LineWidth',3);

ax1 = gca;
ax1.XAxis.FontSize = 36;
ax1.FontSize = 36;
ax1.FontWeight = 'bold';
xlabel('Frequency(GHz)','FontWeight','bold')
ylabel('S11 , S21 (dB)','FontWeight','bold')
ax1.YColor='k';
ax1.XColor='k';
ylim([-30,0])
hold on

P2=plot(xs11,S11_CST,'-.b','LineWidth',3);
P2.Marker='o';
P2.MarkerSize = 10;
P2.MarkerIndices = 1:50:length(RL);

% yyaxis right
% ax2 = gca;

P3=plot(xs11,IL,'-r','LineWidth',3);

P4=plot(xs11,S21_CST,'-.r','LineWidth',3);
P4.Marker='o';
P4.MarkerSize = 10;
P4.MarkerIndices = 1:50:length(RL);

%ax.XAxis.FontSize = 36;
% ax2.FontSize = 36;
% ax2.FontWeight = 'bold';
% ylabel('S21 (dB)','FontWeight','bold')
% ax2.YColor='r';

L=legend('S11-HFSS','S11-CST','S21-HFSS','S21-CST','Location','northeast');
%L=legend('S11','S21','Location','northeast');
L.NumColumns=2;
L.FontSize=36;
grid on
set(gca,'gridlinestyle','-.','GridAlpha',1,'GridColor',[0, 0, 0]);

%ylim([-40,0])
xlim([7.5,12.5])

 xticks([7.5,8.5,9.5,10.5,11.5,12.5]);
 xticklabels({'7.5','8.5','9.5','10.5','11.5','12.5'})

==> figs/Matlab_plots/Ribbon_Kagome_first_gap_13_0625.m <==
clear
A1=csvread("E:\Rhombic 60 with hex hole\Kagome lattice\Ribbon\Ribbon_Kagome_a_13_b_0625__2.csv",1,0);

%%%%%%%%%%%%%%%% Extending-----------------------------
%xnew=0:10:360;
xnew=-360:10:360;
Ae=flip(A1(:,2:end));
Aextend=[A1(:,2:end);Ae(2:end,:)];
Ae2=flip(Aextend);
Aextend=[Ae2;Aextend(2:end,:)];
Aextend=[xnew',Aextend];

%%%%%%%%%%%%%%%% ---------------------------------------
% x1=A3(:,1);
% y1=A3;
% y1(:,1)=[];
% modes_number=size(y1,2);
% for q=1:modes_number
%     for p=1:length(x1)
%     plot(x1(p),y1(p,q),'ok')
%     end
%     hold on
% end
x2=Aextend(:,1);
% y2=A1;
% y2(:,1)=[];
% modes_number=size(y2,2);
% for q=1:modes_number
%     for p=1:length(x2)
%     plot(x2(p),y2(p,q),'ok')
%     end
%     hold on
% end
% y2=A2;
% y2(:,1)=[];
% modes_number=size(y2,2);
% for q=1:modes_number
%     for p=1:length(x2)
%     plot(x2(p),y2(p,q),'ok')
%     end
%     hold on
% end
y2=Aextend(:,2:end)/1e9;
%y2(:,1)=[];
Aextend(:,2:end)=Aextend(:,2:end)/1e9;

modes_number=size(y2,2);
for q=1:modes_number
    for p=1:length(x2)
    plot(x2(p),y2(p,q),'*k','LineWidth',10)
    hold on
    end
    hold on
end
xlim([-360,360])
%%
%--- light line
B1=(Aextend(:,1));
p=13e-3;% period of ribbon 3*a/sqrt(3)
B2=3e8*((deg2rad(B1)))/(2*pi*p);% light line calculation
B=[B1 B2/1e9];
P1=plot(B(:,1),abs(B(:,end)),'-b','LineWidth',3);
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%
% bandgap detection
%%%%%%%%%%%%%%%%%%%%%%%%%%%
Aextend(:,1)=[];

XX=find(Aextend(37,:)>=9.76134);%A1(15,:)==> dispersion diagram @ 180 degree
YY=find(Aextend(18,:)<=9.76134);
xx=find(XX==min(XX));
%A1(end,min(XX));
%XX(xx)=[];
yy=find(YY==max(YY));
%A1(end,max(YY));
YY(yy)=[];

%%
%%%%%%%%%%%%%%%%%%%%%%%%%%
 % Edge mode detection
%%%%%%%%%%%%%%%%%%%%%%%%%%
for kr=1:size(Aextend,1)       
        %K=A1(:,k)-A1(:,k-1);
        Xup=find(Aextend(kr,:)>=9.76134,1,'first');
        Ydown=find(Aextend(kr,:)<=9.76134,1,'last');
        if Aextend(kr,Xup)< Aextend(37,min(XX))
            if abs(B1(kr,1))>=180
                if B1(kr,1)>=0
                    plot(B1(kr,1),Aextend(kr,Xup),'*g','LineWidth',10);
                else
                    plot(B1(kr,1),Aextend(kr,Xup),'*r','LineWidth',10);
                end
            else
                if B1(kr,1)>=0
                    plot(B1(kr,1),Aextend(kr,Xup),'*r','LineWidth',10);
                else
                    plot(B1(kr,1),Aextend(kr,Xup),'*g','LineWidth',10);
                end
            end
        end
        if Aextend(kr,Ydown)> Aextend(18,max(YY))
            if abs(B1(kr,1))>=180
                if B1(kr,1)>=0
                    plot(B1(kr,1),Aextend(kr,Ydown),'*r','LineWidth',10);
                else
                    plot(B1(kr,1),Aextend(kr,Ydown),'*g','LineWidth',10);
                end
            else
                if B1(kr,1)>=0
                    plot(B1(kr,1),Aextend(kr,Ydown),'*g','LineWidth',10);
                else
                    plot(B1(kr,1),Aextend(kr,Ydown),'*r','LineWidth',10);
                end
            end
        end
        hold on
end
%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%
% painting the graph

x=[-360,360,360,-360];
y=[Aextend(18,max(YY)),Aextend(18,max(YY)),Aextend(37,min(XX)),Aextend(37,min(XX))];

p0=patch(x,y,'c','facealpha',0.3,'EdgeColor','c');

y=[Aextend(18,max(YY)),Aextend(18,max(YY)),0,0];
p1=patch(x,y,'y','facealpha',0.3,'EdgeColor','y');

y=[14,14,Aextend(37,min(XX)),Aextend(37,min(XX))];
p2=patch(x,y,'y','facealpha',0.3,'EdgeColor','y');

%%
xlabel('Phase(degree)','FontSize',30,'FontWeight','bold')
ylabel('Frequency(GHz)','FontSize',30,'FontWeight','bold')
ax=gca;
ax.FontSize=36;
ax.FontWeight='bold';
ax.YColor='k';
ax.XColor='k';
grid on
set(gca,'gridlinestyle','-.','GridAlpha',1)
ylim([7.5,13])

  yticks([7.5,9,10.5,12]);
  yticklabels({'7.5','9','10.5','12'})
 
 xticks([-360,-180,0,180,360]);
 xticklabels({'-360','-180','0','180','360'})

==> figs/Matlab_plots/Ribbon_Kagome_first_gap_13_0625_Hex.m <==
clear
%A1=csvread("E:\hfss hex structure\Ribbon\a=12----b=0.5----Armchair Ribbon Dispersion Diagram - Adapted.csv",1,0);
A1=csvread("E:\Rhombic 60 with hex hole\Kagome lattice\Ribbon\Ribbon_Kagome_a_13_b_0625_Hex__2.csv",1,0);

%%%%%%%%%%%%%%%% Extending-----------------------------
%xnew=0:10:360;
xnew=-360:10:360;
Ae=flip(A1(:,2:end));
Aextend=[A1(:,2:end);Ae(2:end,:)];
Ae2=flip(Aextend);
Aextend=[Ae2;Aextend(2:end,:)];
Aextend=[xnew',Aextend];

%%%%%%%%%%%%%%%% ---------------------------------------
% x1=A3(:,1);
% y1=A3;
% y1(:,1)=[];
% modes_number=size(y1,2);
% for q=1:modes_number
%     for p=1:length(x1)
%     plot(x1(p),y1(p,q),'ok')
%     end
%     hold on
% end
x2=Aextend(:,1);
% y2=A1;
% y2(:,1)=[];
% modes_number=size(y2,2);
% for q=1:modes_number
%     for p=1:length(x2)
%     plot(x2(p),y2(p,q),'ok')
%     end
%     hold on
% end
% y2=A2;
% y2(:,1)=[];
% modes_number=size(y2,2);
% for q=1:modes_number
%     for p=1:length(x2)
%     plot(x2(p),y2(p,q),'ok')
%     end
%     hold on
% end
y2=Aextend(:,2:end)/1e9;
%y2(:,1)=[];
Aextend(:,2:end)=Aextend(:,2:end)/1e9;

modes_number=size(y2,2);
for q=1:modes_number
    for p=1:length(x2)
    plot(x2(p),y2(p,q),'*k','LineWidth',10)
    hold on
    end
    hold on
end
xlim([-360,360])
%%
%--- light line
B1=(Aextend(:,1));
p=26e-3;% period of ribbon 3*a/sqrt(3)
B2=3e8*((deg2rad(B1)))/(2*pi*p);% light line calculation
B=[B1 B2/1e9];
P1=plot(B(:,1),abs(B(:,end)),'-b','LineWidth',3);
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%
% bandgap detection
%%%%%%%%%%%%%%%%%%%%%%%%%%%
Aextend(:,1)=[];

XX=find(Aextend(37,:)>=11.3788);%A1(15,:)==> dispersion diagram @ 180 degree
YY=find(Aextend(37,:)<=11.3788);
xx=find(XX==min(XX));
%A1(end,min(XX));
XX(xx)=[];
yy=find(YY==max(YY));
%A1(end,max(YY));
YY(yy)=[];

%%
%%%%%%%%%%%%%%%%%%%%%%%%%%
 % Edge mode detection
%%%%%%%%%%%%%%%%%%%%%%%%%%
for kr=1:size(Aextend,1)       
        %K=A1(:,k)-A1(:,k-1);
        Xup=find(Aextend(kr,:)>=11.3788,1,'first');
        Ydown=find(Aextend(kr,:)<=11.3788,1,'last');
        if Aextend(kr,Xup)< Aextend(37,min(XX))
            if abs(B1(kr,1))>=180
                if B1(kr,1)>=0
                    plot(B1(kr,1),Aextend(kr,Xup),'*g','LineWidth',10);
                else
                    plot(B1(kr,1),Aextend(kr,Xup),'*r','LineWidth',10);
                end
            else
                if B1(kr,1)>=0
                    plot(B1(kr,1),Aextend(kr,Xup),'*r','LineWidth',10);
                else
                    plot(B1(kr,1),Aextend(kr,Xup),'*g','LineWidth',10);
                end
            end
        end
        if Aextend(kr,Ydown)> Aextend(37,max(YY))
            if abs(B1(kr,1))>=180
                if B1(kr,1)>=0
                    plot(B1(kr,1),Aextend(kr,Ydown),'*r','LineWidth',10);
                else
                    plot(B1(kr,1),Aextend(kr,Ydown),'*g','LineWidth',10);
                end
            else
                if B1(kr,1)>=0
                    plot(B1(kr,1),Aextend(kr,Ydown),'*g','LineWidth',10);
                else
                    plot(B1(kr,1),Aextend(kr,Ydown),'*r','LineWidth',10);
                end
            end
        end
        if Aextend(kr,Ydown-1)> Aextend(37,max(YY))
            if abs(B1(kr,1))>=180
                if B1(kr,1)>=0
                    plot(B1(kr,1),Aextend(kr,Ydown-1),'*g','LineWidth',10);
                else
                    plot(B1(kr,1),Aextend(kr,Ydown-1),'*r','LineWidth',10);
                end
            else
                if B1(kr,1)>=0
                    plot(B1(kr,1),Aextend(kr,Ydown-1),'*r','LineWidth',10);
                else
                    plot(B1(kr,1),Aextend(kr,Ydown-1),'*g','LineWidth',10);
                end
            end
        end
        hold on
end
%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%
% painting the graph

x=[-360,360,360,-360];

y=[Aextend(37,max(YY)+1),Aextend(37,max(YY)+1),Aextend(37,max(YY)),Aextend(37,max(YY))];
p0=patch(x,y,'c','facealpha',0.3,'EdgeColor','c');

y=[Aextend(37,min(XX)),Aextend(37,min(XX)),Aextend(37,min(XX)-1),Aextend(37,min(XX)-1)];
p00=patch(x,y,'c','facealpha',0.3,'EdgeColor','c');

y=[Aextend(37,min(XX)-1),Aextend(37,min(XX)-1),Aextend(37,max(YY)+1),Aextend(37,max(YY)+1)];
p000=patch(x,y,'m','facealpha',0.3,'EdgeColor','c');

y=[Aextend(37,max(YY)),Aextend(37,max(YY)),0,0];
p1=patch(x,y,'y','facealpha',0.3,'EdgeColor','y');

y=[13,13,Aextend(37,min(XX)),Aextend(37,min(XX))];
p2=patch(x,y,'y','facealpha',0.3,'EdgeColor','y');

%%
xlabel('Phase(degree)','FontSize',30,'FontWeight','bold')
ylabel('Frequency(GHz)','FontSize',30,'FontWeight','bold')
ax=gca;
ax.FontSize=36;
ax.FontWeight='bold';
ax.YColor='k';
ax.XColor='k';
grid on
set(gca,'gridlinestyle','-.','GridAlpha',1)
ylim([8,12])

 yticks([8,9,10,11,12]);
 yticklabels({'8','9','10','11','12'})
 
 xticks([-540,-360,-180,0,180,360,540]);
 xticklabels({'-540','-360','-180','0','180','360','540'})
 %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
  %% doted lines
 x1=-360:0.01:360;
 x2=-360:0.01:360;
 %XD=[x1,x2];
 y1=ones(1,length(x1))*10.93;
 y2=ones(1,length(x2))*8.5;
 plot(x1,y1,'--k','LineWidth',2)
 plot(x2,y2,'--k','LineWidth',2)

==> figs/Matlab_plots/Ribbon_Kagome_first_gap_20_0433_Hex.m <==
clear
%A1=csvread("E:\hfss hex structure\Ribbon\a=12----b=0.5----Armchair Ribbon Dispersion Diagram - Adapted.csv",1,0);
A1=csvread("E:\Rhombic 60 with hex hole\Kagome lattice\Ribbon\Ribbon_Kagome_a_20_b_0433_h_1.57_Hex.csv",1,0);

%%%%%%%%%%%%%%%% Extending-----------------------------
%xnew=0:10:360;
xnew=-360:10:360;
Ae=flip(A1(:,2:end));
Aextend=[A1(:,2:end);Ae(2:end,:)];
Ae2=flip(Aextend);
Aextend=[Ae2;Aextend(2:end,:)];
Aextend=[xnew',Aextend];

%%%%%%%%%%%%%%%% ---------------------------------------
% x1=A3(:,1);
% y1=A3;
% y1(:,1)=[];
% modes_number=size(y1,2);
% for q=1:modes_number
%     for p=1:length(x1)
%     plot(x1(p),y1(p,q),'ok')
%     end
%     hold on
% end
x2=Aextend(:,1);
% y2=A1;
% y2(:,1)=[];
% modes_number=size(y2,2);
% for q=1:modes_number
%     for p=1:length(x2)
%     plot(x2(p),y2(p,q),'ok')
%     end
%     hold on
% end
% y2=A2;
% y2(:,1)=[];
% modes_number=size(y2,2);
% for q=1:modes_number
%     for p=1:length(x2)
%     plot(x2(p),y2(p,q),'ok')
%     end
%     hold on
% end
y2=Aextend(:,2:end)/1e9;
%y2(:,1)=[];
Aextend(:,2:end)=Aextend(:,2:end)/1e9;

modes_number=size(y2,2);
for q=1:modes_number
    for p=1:length(x2)
    plot(x2(p),y2(p,q),'*k','LineWidth',10)
    hold on
    end
    hold on
end
xlim([-360,360])
%%
%--- light line
B1=(Aextend(:,1));
p=40e-3;% period of ribbon 3*a/sqrt(3)
B2=3e8*((deg2rad(B1)))/(2*pi*p);% light line calculation
B=[B1 B2/1e9];
P1=plot(B(:,1),abs(B(:,end)),'-b','LineWidth',3);
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%
% bandgap detection
%%%%%%%%%%%%%%%%%%%%%%%%%%%
Aextend(:,1)=[];

XX=find(Aextend(17,:)>=6);%A1(15,:)==> dispersion diagram @ 180 degree
YY=find(Aextend(17,:)<=6);
xx=find(XX==min(XX));
%A1(end,min(XX));
XX(xx)=[];
yy=find(YY==max(YY));
%A1(end,max(YY));
YY(yy)=[];

%%
%%%%%%%%%%%%%%%%%%%%%%%%%%
 % Edge mode detection
%%%%%%%%%%%%%%%%%%%%%%%%%%
for kr=1:size(Aextend,1)       
        %K=A1(:,k)-A1(:,k-1);
        Xup=find(Aextend(kr,:)>=6,1,'first');
        Ydown=find(Aextend(kr,:)<=6,1,'last');
        if Aextend(kr,Xup)< Aextend(17,min(XX))
            if abs(B1(kr,1))>=180
                if B1(kr,1)>=0
                    plot(B1(kr,1),Aextend(kr,Xup),'*g','LineWidth',10);
                else
                    plot(B1(kr,1),Aextend(kr,Xup),'*r','LineWidth',10);
                end
            else
                if B1(kr,1)>=0
                    plot(B1(kr,1),Aextend(kr,Xup),'*r','LineWidth',10);
                else
                    plot(B1(kr,1),Aextend(kr,Xup),'*g','LineWidth',10);
                end
            end
        end
        if Aextend(kr,Ydown)> Aextend(17,max(YY))
            if abs(B1(kr,1))>=180
                if B1(kr,1)>=0
                    plot(B1(kr,1),Aextend(kr,Ydown),'*r','LineWidth',10);
                else
                    plot(B1(kr,1),Aextend(kr,Ydown),'*g','LineWidth',10);
                end
            else
                if B1(kr,1)>=0
                    plot(B1(kr,1),Aextend(kr,Ydown),'*g','LineWidth',10);
                else
                    plot(B1(kr,1),Aextend(kr,Ydown),'*r','LineWidth',10);
                end
            end
        end
        hold on
end
%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%
% painting the graph

x=[-360,360,360,-360];

y=[Aextend(19,max(YY)),Aextend(19,max(YY)),Aextend(19,max(YY)+1),Aextend(19,max(YY)+1)];
p0=patch(x,y,'c','facealpha',0.3,'EdgeColor','c');

y=[Aextend(19,min(XX)-1),Aextend(19,min(XX)-1),Aextend(19,min(XX)),Aextend(19,min(XX))];
p00=patch(x,y,'c','facealpha',0.3,'EdgeColor','c');

y=[Aextend(19,min(XX)-1),Aextend(19,min(XX)-1),Aextend(19,max(YY)+1),Aextend(19,max(YY)+1)];
p000=patch(x,y,'m','facealpha',0.3,'EdgeColor','c');

y=[Aextend(19,max(YY)),Aextend(19,max(YY)),0,0];
p1=patch(x,y,'y','facealpha',0.3,'EdgeColor','y');

y=[7,7,Aextend(19,min(XX)),Aextend(19,min(XX))];
p2=patch(x,y,'y','facealpha',0.3,'EdgeColor','y');

%%
xlabel('Phase(degree)','FontSize',30,'FontWeight','bold')
ylabel('Frequency(GHz)','FontSize',30,'FontWeight','bold')
ax=gca;
ax.FontSize=36;
ax.FontWeight='bold';
ax.YColor='k';
ax.XColor='k';
grid on
set(gca,'gridlinestyle','-.','GridAlpha',1)
ylim([4,8])

 yticks([4,5,6,7]);
 yticklabels({'4','5','6','7'})
 
 xticks([-360,-180,0,180,360]);
 xticklabels({'-360','-180','0','180','360'})

==> figs/Matlab_plots/Ribbon_Rhombic_60_with_hex_hole_first_gap_20_0433.m <==
clear
A1=csvread("Ribbon_Rhombic_60_with_hex_hole_first_gap_20_0433.csv",1,0);
% x1=A3(:,1);
% y1=A3;
% y1(:,1)=[];
% modes_number=size(y1,2);
% for q=1:modes_number
%     for p=1:length(x1)
%     plot(x1(p),y1(p,q),'ok')
%     end
%     hold on
% end
x2=A1(:,1);
% y2=A1;
% y2(:,1)=[];
% modes_number=size(y2,2);
% for q=1:modes_number
%     for p=1:length(x2)
%     plot(x2(p),y2(p,q),'ok')
%     end
%     hold on
% end
% y2=A2;
% y2(:,1)=[];
% modes_number=size(y2,2);
% for q=1:modes_number
%     for p=1:length(x2)
%     plot(x2(p),y2(p,q),'ok')
%     end
%     hold on
% end
y2=A1;
y2(:,1)=[];
modes_number=size(y2,2);
for q=1:modes_number
    for p=1:length(x2)
    plot(x2(p),y2(p,q),'*k','LineWidth',10)
    hold on
    end
    hold on
end
xlim([0,180])
%%
%--- light line
B1=(A1(:,1));
p=20e-3;% period of ribbon 3*a/sqrt(3)
B2=3e8*((deg2rad(B1)))/(2*pi*p);% light line calculation
B=[B1 B2];
P1=plot(B(:,1),B(:,end),'-b');
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%
% bandgap detection
%%%%%%%%%%%%%%%%%%%%%%%%%%%
XX=find(A1(1,:)>=6e9);%A1(15,:)==> dispersion diagram @ 180 degree
YY=find(A1(end,:)<=6e9);
xx=find(XX==min(XX));
A1(end,min(XX));
XX(xx)=[];
yy=find(YY==max(YY));
A1(end,max(YY));
YY(yy)=[];

%%
%%%%%%%%%%%%%%%%%%%%%%%%%%
 % Edge mode detection
%%%%%%%%%%%%%%%%%%%%%%%%%%
for kr=1:size(A1,1)       
        %K=A1(:,k)-A1(:,k-1);
        Xup=find(A1(kr,:)>=6e9,1,'first');
        Ydown=find(A1(kr,:)<=6e9,1,'last');
        if A1(kr,(Xup))< A1(1,min(XX))
            plot(A1(kr,1),A1(kr,(Xup)),'*r','LineWidth',10);
        end
        if A1(kr,(Ydown))> A1(end,max(YY))
            plot(A1(kr,1),A1(kr,(Ydown)),'*r','LineWidth',10);
        end
        hold on
end
%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%
% painting the graph

x=[0,200,200,0];
y=[A1(end,max(YY)),A1(end,max(YY)),A1(1,min(XX)),A1(1,min(XX))];

p0=patch(x,y,'c','facealpha',0.3,'EdgeColor','c');

y=[A1(end,max(YY)),A1(end,max(YY)),0,0];
p1=patch(x,y,'y','facealpha',0.3,'EdgeColor','y');

y=[2.3e10,2.3e10,A1(1,min(XX)),A1(1,min(XX))];
p2=patch(x,y,'y','facealpha',0.3,'EdgeColor','y');

%%
xlabel('Phase(degree)','FontSize',30,'FontWeight','bold')
ylabel('Frequency(Hz)','FontSize',30,'FontWeight','bold')
ax=gca;
ax.FontSize=36;
ax.FontWeight='bold';
ax.YColor='k';
ax.XColor='k';
grid on
set(gca,'gridlinestyle','-.','GridAlpha',1)
ylim([4.5e9,8e9])
    

==> figs/Matlab_plots/Ribbon_Rhombic_60_with_hex_hole_first_gap_20_0433_Kagome_2b.m <==
clear
A1=csvread("E:\Rhombic 60 with hex hole\Kagome lattice\Ribbon\Ribbon_Kagome_a_20_b_0433__2.csv",1,0);

%%%%%%%%%%%%%%%% Extending-----------------------------
%xnew=0:10:360;
xnew=-360:10:360;
Ae=flip(A1(:,2:end));
Aextend=[A1(:,2:end);Ae(2:end,:)];
Ae2=flip(Aextend);
Aextend=[Ae2;Aextend(2:end,:)];
Aextend=[xnew',Aextend];

%%%%%%%%%%%%%%%% ---------------------------------------
% x1=A3(:,1);
% y1=A3;
% y1(:,1)=[];
% modes_number=size(y1,2);
% for q=1:modes_number
%     for p=1:length(x1)
%     plot(x1(p),y1(p,q),'ok')
%     end
%     hold on
% end
x2=Aextend(:,1);
% y2=A1;
% y2(:,1)=[];
% modes_number=size(y2,2);
% for q=1:modes_number
%     for p=1:length(x2)
%     plot(x2(p),y2(p,q),'ok')
%     end
%     hold on
% end
% y2=A2;
% y2(:,1)=[];
% modes_number=size(y2,2);
% for q=1:modes_number
%     for p=1:length(x2)
%     plot(x2(p),y2(p,q),'ok')
%     end
%     hold on
% end
y2=Aextend(:,2:end)/1e9;
%y2(:,1)=[];
Aextend(:,2:end)=Aextend(:,2:end)/1e9;

modes_number=size(y2,2);
for q=1:modes_number
    for p=1:length(x2)
    plot(x2(p),y2(p,q),'*k','LineWidth',10)
    hold on
    end
    hold on
end
xlim([-360,360])
%%
%--- light line
B1=(Aextend(:,1));
p=20e-3;% period of ribbon 3*a/sqrt(3)
B2=3e8*((deg2rad(B1)))/(2*pi*p);% light line calculation
B=[B1 B2/1e9];
P1=plot(B(:,1),abs(B(:,end)),'-b','LineWidth',3);
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%
% bandgap detection
%%%%%%%%%%%%%%%%%%%%%%%%%%%
Aextend(:,1)=[];

XX=find(Aextend(19,:)>=6.13635);%A1(15,:)==> dispersion diagram @ 180 degree
YY=find(Aextend(17,:)<=6.13635);
xx=find(XX==min(XX));
%A1(end,min(XX));
XX(xx)=[];
yy=find(YY==max(YY));
%A1(end,max(YY));
YY(yy)=[];

%%
%%%%%%%%%%%%%%%%%%%%%%%%%%
 % Edge mode detection
%%%%%%%%%%%%%%%%%%%%%%%%%%
for kr=1:size(Aextend,1)       
        %K=A1(:,k)-A1(:,k-1);
        Xup=find(Aextend(kr,:)>=6.13635,1,'first');
        Ydown=find(Aextend(kr,:)<=6.13635,1,'last');
        if Aextend(kr,Xup)< Aextend(19,min(XX))
            if abs(B1(kr,1))>=180
                if B1(kr,1)>=0
                    plot(B1(kr,1),Aextend(kr,Xup),'*g','LineWidth',10);
                else
                    plot(B1(kr,1),Aextend(kr,Xup),'*r','LineWidth',10);
                end
            else
                if B1(kr,1)>=0
                    plot(B1(kr,1),Aextend(kr,Xup),'*r','LineWidth',10);
                else
                    plot(B1(kr,1),Aextend(kr,Xup),'*g','LineWidth',10);
                end
            end
        end
        if Aextend(kr,Ydown)> Aextend(17,max(YY))
            if abs(B1(kr,1))>=180
                if B1(kr,1)>=0
                    plot(B1(kr,1),Aextend(kr,Ydown),'*r','LineWidth',10);
                else
                    plot(B1(kr,1),Aextend(kr,Ydown),'*g','LineWidth',10);
                end
            else
                if B1(kr,1)>=0
                    plot(B1(kr,1),Aextend(kr,Ydown),'*g','LineWidth',10);
                else
                    plot(B1(kr,1),Aextend(kr,Ydown),'*r','LineWidth',10);
                end
            end
        end
        hold on
end
%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%
% painting the graph

x=[-360,360,360,-360];
y=[Aextend(17,max(YY)),Aextend(17,max(YY)),Aextend(19,min(XX)),Aextend(19,min(XX))];

p0=patch(x,y,'c','facealpha',0.3,'EdgeColor','c');

y=[Aextend(17,max(YY)),Aextend(17,max(YY)),0,0];
p1=patch(x,y,'y','facealpha',0.3,'EdgeColor','y');

y=[10,10,Aextend(19,min(XX)),Aextend(19,min(XX))];
p2=patch(x,y,'y','facealpha',0.3,'EdgeColor','y');

%%
xlabel('Phase(degree)','FontSize',30,'FontWeight','bold')
ylabel('Frequency(GHz)','FontSize',30,'FontWeight','bold')
ax=gca;
ax.FontSize=36;
ax.FontWeight='bold';
ax.YColor='k';
ax.XColor='k';
grid on
set(gca,'gridlinestyle','-.','GridAlpha',1)
ylim([4.75,7.75])

 yticks([4.75,5.75,6.75,7.75]);
 yticklabels({'4.75','5.75','6.75','7.75'})
 
 xticks([-360,-180,0,180,360]);
 xticklabels({'-360','-180','0','180','360'})
